Maximum-principle-satisfying second-order Intrusive Polynomial Moment scheme

Using standard intrusive techniques when solving hyperbolic conservation laws with uncertainties can lead to oscillatory solutions as well as nonhyperbolic moment systems. The Intrusive Polynomial Moment (IPM) method ensures hyperbolicity of the moment system while restricting oscillatory over- and undershoots of specified bounds. In this contribution, we derive a second-order discretization of the IPM moment system which fulfills the maximum principle. This task is carried out by investigating violations of the specified bounds due to the errors from the numerical optimization required by the scheme. This analysis gives weaker conditions on the entropy that is used, allowing the choice of an entropy which enables choosing the exact minimal and maximal value of the initial condition as bounds. Solutions calculated with the derived scheme are nonoscillatory while fulfilling the maximum principle. The second-order accuracy of our scheme leads to significantly reduced numerical costs.

==> 2dResults/Basis.jl <==
__precompile__
import GSL

struct Basis
    # number of moments
    N::Int64;
    NXi::Int64;
    Nq::Int64;
    
    # precomputed Legendre Polynomials at quadrature points
    PhiQuad::Array{Float64,2};
    PhiQuadW::Array{Float64,2};
    PhiL1::Array{Float64,1}

    function Basis(quadrature::Quadrature,settings::Settings)
        N = settings.N;
        Nq = settings.Nq;
        NXi = settings.NXi;

        # precompute Legendre basis functions at quad points
        PhiQuad = zeros(Nq*Nq,N*N);
        PhiQuadW = zeros(N*N,Nq*Nq);
        PhiTQuad = zeros(N*N,Nq*Nq);
        PhiL1 = zeros(N*N);
        for i = 1:N
            for j = 1:N
                #PhiL1[i] = Integral(quadrature,xi->abs(Phi(i-1,xi))*0.5,-1.0,1.0 ); # TODO: Add for L1 filter
                for k = 1:Nq
                    for q = 1:Nq
                        PhiQuad[(q-1)*Nq+k,(j-1)*N+i] = Phi.(i-1,quadrature.xi[k])*Phi.(j-1,quadrature.xi[q]);
                        PhiTQuad[(j-1)*N+i,(q-1)*Nq+k] = Phi.(i-1,quadrature.xi[k])*Phi.(j-1,quadrature.xi[q]);
                        PhiQuadW[(j-1)*N+i,(q-1)*Nq+k] = PhiTQuad[(j-1)*N+i,(q-1)*Nq+k]*quadrature.w[k]*quadrature.w[q];
                    end
                end
            end
        end

        new(N,Nq,NXi,PhiQuad,PhiQuadW,PhiL1);
    end

end

# Legendre Polynomials on [-1,1]
function Phi(n::Int64,xi)
    return sqrt(2.0*n+1.0)*GSL.sf_legendre_Pl.(n,xi);;
end

# MultiD Legendre Polynomials on [-1,1]
function Phi(obj::Basis,n::Array{Int64,1},xi::Array{Float64,1})
    tmp = 1.0;
    for i = 1:obj.NXi
        tmp = tmp * sqrt(2.0*n[i]+1.0)*GSL.sf_legendre_Pl.(n[i],xi[i]);
    end
    return tmp;
end

# evaluate polynomial with moments u at spatial position x
function Eval(obj::Basis,u::Array{Float64,1},xi,eta)
    assert(length(xi) == length(eta))
    y=zeros(length(xi))
    for i = 1:obj.N
        for j = 1:obj.N
            y = y+u[(j-1)*obj.N+i]*Phi.(i-1,xi).*Phi.(j-1,eta);
        end
    end
    return y;
end

function EvalAtQuad(obj::Basis,u::Array{Float64,1})
    return obj.PhiQuad*u;
end

# returns N moments of all states evaluated at the quadrature points and stored in uQ
# uQ in [Nq,states], returns [N,states]
function ComputeMoments(obj::Basis,uQ::Array{Float64,1})
    return obj.PhiQuadW*uQ;
end

==> 2dResults/closure.jl <==
__precompile__
struct Closure
    uPlus::Float64;
    uMinus::Float64;
    N::Int64;
    Nq::Int64;
    dx::Float64;

    epsNewton::Float64;
    NMaxNewton::Int64;
    basis::Basis;
    q::Quadrature;
    HQuad::Array{Float64,3};
    
    function Closure(settings::Settings,basis::Basis,q::Quadrature)
        Nq = settings.Nq;
        N = settings.N;
        uPlus = settings.uPlus;
        uMinus = settings.uMinus;
        # precompute Hessian terms
        HQuad = zeros(Nq*Nq,N*N,N*N)
        for k = 1:Nq
            for l = 1:Nq
                for i = 1:N
                    for j = 1:N
                        for i1 = 1:N
                            for j1 = 1:N
                                HQuad[(l-1)*Nq+k,(i1-1)*N+i,(j1-1)*N+j] = 0.25*q.w[k]*q.w[l]*basis.PhiQuad[k,i]*basis.PhiQuad[k,j]*basis.PhiQuad[l,i1]*basis.PhiQuad[l,j1];
                            end
                        end
                    end
                end
            end
        end
        new(uPlus,uMinus,N,Nq,settings.dx,settings.epsNewton,settings.NMaxNewton,basis,q,HQuad);
    end
end

function Ubb(obj::Closure,V::Array{Float64,1})
    N = length(V);
    y = zeros(size(V));
    for i = 1:N
        if V[i] > 0
            y[i] = obj.uPlus./(exp(-V[i])+1.0)+obj.uMinus*exp(-V[i])/(1.0+exp(-V[i]));
        else
            y[i] = obj.uMinus./(exp(V[i])+1.0)+obj.uPlus*exp(V[i])/(1.0+exp(V[i]));
        end
    end
    return y;
end

function Ubb(obj::Closure,V::Float64)
    N = length(V);
    y = zeros(size(V));
    if V > 0
        return obj.uPlus./(exp(-V)+1.0)+obj.uMinus*exp(-V)/(1.0+exp(-V));
    else
        return obj.uMinus./(exp(V)+1.0)+obj.uPlus*exp(V)/(1.0+exp(V));
    end
end

function DUbb(obj::Closure, V::Array{Float64,1})
    y = zeros(size(V));
    for k = 1:length(V)
        if V[k] < 0
            y[k] = exp(V[k]).*( obj.uPlus - obj.uMinus )./(1.0+2.0*exp(V[k])+exp(2.0*V[k]));
        else
            y[k] = exp(-V[k]).*( obj.uPlus - obj.uMinus )./(exp(-2.0*V[k])+2.0*exp(-V[k])+1.0);
        end
    end
    return y;
end

function newton(obj::Closure,u, x, nmax, eps)
    xNew = zeros(size(x));
    for n = 1:nmax
        counter::Int64 = 0;
        stepSize::Float64 = 1.0;
        dT = dL(obj,u,x);
        if norm(dT,2) < eps
            return x;
        end
        d = ddL(obj,x)\dT;
        xNew = x - stepSize*d;

        dTNew = dL(obj,u,xNew);
        #println("search direction is ",d)
        #println("residual is ",norm(dT,2));
        while norm(dT,2) < norm(dTNew,2)
            #println("refining...")
            counter = counter+1;
            stepSize = 0.5*stepSize;
            xNew = x - stepSize*d;
            dTNew = dL(obj,u,xNew);
            
            if norm(dTNew,2) < eps
                return xNew;
            end
            if counter > 100 
                error("[ERROR] Newton: Too many stepsize refinements - aborting");
                return xNew;
            end        
        end
        
        if norm(dTNew,2) < eps
            return xNew;
        end
        x = xNew;
    end
    error("[ERROR] Newton: Cannot find optimum!");
    return xNew;
end

function dL(obj::Closure,u::Array{Float64,1},v::Array{Float64,1})
    return ComputeMoments(obj,v) - u;
end

function ComputeMoments(obj::Closure,v::Array{Float64,1})
    return ComputeMoments(obj.basis,0.25*Ubb(obj,EvalAtQuad(obj.basis,v)));
end

function ddL(obj::Closure,v::Array{Float64,1})
    H = zeros(obj.N*obj.N,obj.N*obj.N)
    duVals = DUbb(obj,EvalAtQuad(obj.basis,v));
    for k =1:(obj.Nq*obj.Nq)
        H = H+obj.HQuad[k,:,:]*duVals[k];
    end
    return H;
end

function Solve(obj::Closure, u::Array{Float64,1},v::Array{Float64,1})
    return newton( obj, u, v, obj.NMaxNewton, obj.epsNewton );
end

==> 2dResults/closureLogBarrier.jl <==
__precompile__
struct ClosureLogBarrier
    uPlus::Float64;
    uMinus::Float64;
    N::Int64;
    Nq::Int64;
    dx::Float64;

    epsNewton::Float64;
    NMaxNewton::Int64;
    basis::Basis;
    q::Quadrature;
    HQuad::Array{Float64,3};
    
    function ClosureLogBarrier(settings::Settings,basis::Basis,q::Quadrature)
        Nq = settings.Nq;
        N = settings.N;
        uPlus = settings.uPlus;
        uMinus = settings.uMinus;
        # precompute Hessian terms
        HQuad = zeros(Nq*Nq,N*N,N*N)
        for k = 1:Nq
            for l = 1:Nq
                for i = 1:N
                    for j = 1:N
                        for i1 = 1:N
                            for j1 = 1:N
                                HQuad[(l-1)*Nq+k,(i1-1)*N+i,(j1-1)*N+j] = 0.25*q.w[k]*q.w[l]*basis.PhiQuad[k,i]*basis.PhiQuad[k,j]*basis.PhiQuad[l,i1]*basis.PhiQuad[l,j1];
                            end
                        end
                    end
                end
            end
        end
        new(uPlus,uMinus,N,Nq,settings.dx,settings.epsNewton,settings.NMaxNewton,basis,q,HQuad);
    end
end

function Ubb(obj::ClosureLogBarrier,V::Array{Float64,1})
    N = length(V);
    y = zeros(size(V));
    for i = 1:N
        y[i] = 0.5*(obj.uMinus+obj.uPlus+(obj.uMinus-obj.uPlus)^2*V[i]/(sqrt((obj.uMinus-obj.uPlus)^2*V[i]^2+4)+2));
    end
    return y;
end

function Ubb(obj::ClosureLogBarrier,V::Float64)
    return 0.5*(obj.uMinus+obj.uPlus+(obj.uMinus-obj.uPlus)^2*V/(sqrt((obj.uMinus-obj.uPlus)^2*V^2+4)+2));
end

function dds2(obj::ClosureLogBarrier,u)
    y = 1.0./((u-obj.uMinus).^2)+1.0./((obj.uPlus-u).^2);
end

function DUbb(obj::ClosureLogBarrier, V::Array{Float64,1})
    return 1.0./(dds2(obj,Ubb(obj,V)));
end

function newton(obj::ClosureLogBarrier,u, x, nmax, eps)
    xNew = zeros(size(x));
    for n = 1:nmax
        counter::Int64 = 0;
        stepSize::Float64 = 1.0;
        dT = dL(obj,u,x);
        if norm(dT,2) < eps
            return x;
        end
        d = ddL(obj,x)\dT;
        xNew = x - stepSize*d;

        dTNew = dL(obj,u,xNew);
        #println("search direction is ",d)
        #println("residual is ",norm(dT,2));
        while norm(dT,2) < norm(dTNew,2)
            #println("refining...")
            counter = counter+1;
            stepSize = 0.5*stepSize;
            xNew = x - stepSize*d;
            dTNew = dL(obj,u,xNew);
            
            if norm(dTNew,2) < eps
                return xNew;
            end
            if counter > 100 
                error("[ERROR] Newton: Too many stepsize refinements - aborting");
                return xNew;
            end        
        end
        
        if norm(dTNew,2) < eps
            return xNew;
        end
        x = xNew;
    end
    error("[ERROR] Newton: Cannot find optimum!");
    return xNew;
end

function dL(obj::ClosureLogBarrier,u::Array{Float64,1},v::Array{Float64,1})
    return ComputeMoments(obj,v) - u;
end

function ComputeMoments(obj::ClosureLogBarrier,v::Array{Float64,1})
    return ComputeMoments(obj.basis,0.25*Ubb(obj,EvalAtQuad(obj.basis,v)));
end

function ddL(obj::ClosureLogBarrier,v::Array{Float64,1})
    H = zeros(obj.N*obj.N,obj.N*obj.N)
    duVals = DUbb(obj,EvalAtQuad(obj.basis,v));
    for k =1:(obj.Nq*obj.Nq)
        H = H+obj.HQuad[k,:,:]*duVals[k];
    end
    return H;
end

function Solve(obj::ClosureLogBarrier, u::Array{Float64,1},v::Array{Float64,1})
    return newton( obj, u, v, obj.NMaxNewton, obj.epsNewton );
end

==> 2dResults/mainCase2.jl <==
using NPZ
include("results/Case2/settings.jl")
include("quadrature.jl")
include("Basis.jl")
include("closure.jl")
include("closureLogBarrier.jl")
include("plotting.jl")


close("all");

s = Settings();
q = Quadrature(s.Nq,"Gauss");
basis = Basis(q,s);
closureBB = Closure(s,basis,q);

Nx = s.Nx;

x = linspace(s.a,s.b,Nx);

#v = npzread("results/Case1/Burgers2DNx6000N8tEnd0.01115Sigma0.2.jld");
v = npzread("results/Case2/Burgers2DClosureBoundedBarrierNx8000N8Nq17tEnd0.01115Sigma0.2.jld");
vLB = npzread("results/Case2/Burgers2DClosureLogBarrierNx8000N8Nq17tEnd0.01115Sigma0.2.jld");

tEnd = 0.01115;
plotSolutionBB = Plotting(s,basis,q,closureBB,tEnd);
plotSolutionLB = Plotting(s,basis,q,closureLB,tEnd);

v0 = 0.5*(s.uL+s.uM+s.sigma0*0.0+s.sigma1*0.0);
xPos = s.x0+v0*tEnd;
xPos = 0.4;
shift = 4; # 4 shift to get exact solution from Despres
PlotInXi2d(plotSolutionBB,v,convert(Int, round(s.Nx*xPos)+shift),"BB"); 
PlotInXi2d(plotSolutionBB,v,convert(Int, round(s.Nx*xPos)+shift),"exact"); 
xPos = 0.6385;
PlotInXi2d(plotSolutionBB,v,convert(Int, round(s.Nx*xPos)+shift),"BB"); 
PlotInXi2d(plotSolutionBB,v,convert(Int, round(s.Nx*xPos)+shift),"exact"); 

s.uMinus = 0.0;
s.uPlus = 12.5;
closureLB = ClosureLogBarrier(s,basis,q);
xPos = 0.4;
shift = 4; # 4 shift to get exact solution from Despres
PlotInXi2d(plotSolutionLB,vLB,convert(Int, round(s.Nx*xPos)+shift),"LB"); 
xPos = 0.6385;
PlotInXi2d(plotSolutionLB,vLB,convert(Int, round(s.Nx*xPos)+shift),"LB"); 

==> 2dResults/mainPlotting.jl <==
using NPZ
#include("results/Case1/settings.jl")
include("results/settings.jl")
include("quadrature.jl")
include("Basis.jl")
include("closure.jl")
include("closureLogBarrier.jl")
include("plotting.jl")


close("all");

s = Settings();
q = Quadrature(s.Nq,"Gauss");
basis = Basis(q,s);
closureBB = Closure(s,basis,q);
closureLB = ClosureLogBarrier(s,basis,q);
Nx = s.Nx;

x = linspace(s.a,s.b,Nx);

#v = npzread("results/Burgers2DClosureBoundedBarrierNx8000N5Nq9tEnd0.01115Sigma0.2.jld");
#vLB = npzread("results/Burgers2DClosureLogBarrierNx8000N5tEnd0.01115Sigma0.2.jld");

v = npzread("results/Burgers2DClosureBoundedBarrierNx8000N5Nq9tEnd0.01115Sigma0.2New.jld");
vLB = npzread("results/Burgers2DClosureLogBarrierNx8000N5Nq9tEnd0.01115Sigma0.2DeltaUPoette.jld");
vLBSmall = npzread("results/Burgers2DClosureLogBarrierNx8000N5Nq9tEnd0.01115Sigma0.2DeltaUSmall.jld");

tEnd = 0.01115;
plotSolutionBB = Plotting(s,basis,q,closureBB,tEnd);

v0 = 0.5*(s.uL+s.uM+s.sigma0*0.0+s.sigma1*0.0);
xPos = s.x0+v0*tEnd;
xPos = 0.4;
shift = 4; # 4 shift to get exact solution from Despres
PlotInXi2d(plotSolutionBB,v,convert(Int, round(s.Nx*xPos)+shift),"bounded-barrier",L"bounded-barrier, \Delta u = 0.001"); 
PlotInXi2d(plotSolutionBB,v,convert(Int, round(s.Nx*xPos)+shift),"exact","exact"); 
xPos = 0.6385;
#PlotInXi2d(plotSolutionBB,v,convert(Int, round(s.Nx*xPos)+shift),"bounded-barrier"); 
#PlotInXi2d(plotSolutionBB,v,convert(Int, round(s.Nx*xPos)+shift),"exact"); 

s.uMinus = 0.0;
s.uPlus = 12.5;
closureLB = ClosureLogBarrier(s,basis,q);
plotSolutionLB = Plotting(s,basis,q,closureLB,tEnd);
xPos = 0.4;
shift = 4; # 4 shift to get exact solution from Despres
PlotInXi2d(plotSolutionLB,vLB,convert(Int, round(s.Nx*xPos)+shift),"log-barrierPoette",L"log-barrier, u_- = 0, u_+ = 12.5"); 
xPos = 0.6385;
#PlotInXi2d(plotSolutionLB,vLB,convert(Int, round(s.Nx*xPos)+shift),"log-barrier"); 

s.uMinus = 1.0-0.001;
s.uPlus = 12.2+0.001;
closureLB = ClosureLogBarrier(s,basis,q);
plotSolutionLB = Plotting(s,basis,q,closureLB,tEnd);
xPos = 0.4;
shift = 4; # 4 shift to get exact solution from Despres
PlotInXi2d(plotSolutionLB,vLBSmall,convert(Int, round(s.Nx*xPos)+shift),"log-barrier",L"log-barrier, \Delta u = 0.001"); 
xPos = 0.6385;


==> 2dResults/mainPlottingNx6000.jl <==
using NPZ
#include("results/Case1/settings.jl")
include("results/settingsNx6000.jl")
include("quadrature.jl")
include("Basis.jl")
include("closure.jl")
include("closureLogBarrier.jl")
include("plotting.jl")


close("all");

s = Settings();
q = Quadrature(s.Nq,"Gauss");
basis = Basis(q,s);
closureBB = Closure(s,basis,q);
closureLB = ClosureLogBarrier(s,basis,q);
Nx = s.Nx;

x = linspace(s.a,s.b,Nx);

#v = npzread("results/Burgers2DClosureBoundedBarrierNx8000N5Nq9tEnd0.01115Sigma0.2.jld");
#vLB = npzread("results/Burgers2DClosureLogBarrierNx8000N5tEnd0.01115Sigma0.2.jld");

#v = npzread("results/Burgers2DClosureBoundedBarrierNx6000N5Nq9tEnd0.01115Sigma0.2.jld");
v = npzread("results/Burgers2DClosureBoundedBarrierNx6000N5Nq9tEnd0.01115Sigma0.2Du0.jld");
vLB = npzread("results/Burgers2DClosureLogBarrierNx6000N5Nq9tEnd0.01115Sigma0.2DeltaUPoette.jld");
vLBSmall = npzread("results/Burgers2DClosureLogBarrierNx6000N5Nq9tEnd0.01115Sigma0.2DeltaUSmall.jld");

tEnd = 0.011149307829040002;
plotSolutionBB = Plotting(s,basis,q,closureBB,tEnd);

v0 = 0.5*(s.uL+s.uM+s.sigma0*0.0+s.sigma1*0.0);
xPos = s.x0+v0*tEnd;
xPos = 0.4;
shift = 3; # 4 shift to get exact solution from Despres
PlotInXi2d(plotSolutionBB,v,convert(Int, round(6000*xPos)+shift),"bounded-barrier",L"bounded-barrier, \Delta u = 0"); 
PlotInXi2d(plotSolutionBB,v,convert(Int, round(6000*xPos)+shift),"exact","exact"); 
xPos = 0.6385;
#PlotInXi2d(plotSolutionBB,v,convert(Int, round(s.Nx*xPos)+shift),"bounded-barrier"); 
#PlotInXi2d(plotSolutionBB,v,convert(Int, round(s.Nx*xPos)+shift),"exact"); 

s.uMinus = 0.0;
s.uPlus = 12.5;
closureLB = ClosureLogBarrier(s,basis,q);
plotSolutionLB = Plotting(s,basis,q,closureLB,tEnd);
xPos = 0.4;
shift = 3; # 4 shift to get exact solution from Despres
PlotInXi2d(plotSolutionLB,vLB,convert(Int, round(6000*xPos)+shift),"log-barrierPoette",L"log-barrier, u_- = 0, u_+ = 12.5"); 
xPos = 0.6385;
#PlotInXi2d(plotSolutionLB,vLB,convert(Int, round(s.Nx*xPos)+shift),"log-barrier"); 

s.uMinus = 1.0-0.001;
s.uPlus = 12.2+0.001;
closureLB = ClosureLogBarrier(s,basis,q);
plotSolutionLB = Plotting(s,basis,q,closureLB,tEnd);
xPos = 0.4;
shift = 3; # 4 shift to get exact solution from Despres
PlotInXi2d(plotSolutionLB,vLBSmall,convert(Int, round(6000*xPos)+shift),"log-barrier",L"log-barrier, \Delta u = 0.001"); 
xPos = 0.6385;


==> 2dResults/plotting.jl <==
__precompile__
using PyPlot
using QuantEcon: meshgrid



struct Plotting
    settings::Settings;
    basis::Basis;
    xQuad::Array{Float64,1};
    x::Array{Float64,1}
    tEnd::Float64;
    q::Quadrature;
    closure;

    function Plotting(settings::Settings,basis::Basis,quadrature::Quadrature,closure,tEnd::Float64)
        new(settings,basis,quadrature.xi,settings.x,tEnd,quadrature,closure);
    end
end

function PlotInXiV(obj::Plotting,v::Array{Float64,2},index::Int,closureType::String)
    Nq = obj.settings.Nq;
    Nx = obj.settings.Nx;
    NxiFine = 40; # 300
    NxiFineEx = 300; # 300
    xiFine = linspace(-1,1,NxiFine)
    xiFineEx = linspace(-1,1,NxiFineEx)
    uPlot = zeros(NxiFine,NxiFine);
    uEx = zeros(NxiFineEx,NxiFineEx);

    # start plot
    fig, ax = subplots(figsize=(15, 8), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung
    for k = 1:NxiFine
        for q = 1:NxiFine
            tmp = Ubb(obj.closure,Eval(obj.basis,v[:,index],xiFine[k],xiFine[q]));
            uPlot[k,q] = tmp[1];
        end
    end

    for k = 1:NxiFineEx
        for q = 1:NxiFineEx
            uEx[k,q] = obj.settings.solutionExact(obj.tEnd,obj.x[index],xiFineEx[k],xiFineEx[q])[1]
        end
    end

    xgrid, ygrid = meshgrid(xiFine, xiFine)
    xgridF, ygridF = meshgrid(xiFineEx, xiFineEx)
    surf(xgrid, ygrid, uPlot', cmap=ColorMap("jet"), alpha=0.7)

    fig = figure("solution $(closureType) at x = $(obj.x[index])",figsize=(10,10))
    ax = fig[:add_subplot](2,1,1, projection = "3d")
    ax[:plot_surface](xgrid, ygrid, uPlot', rstride=2,edgecolors="k", cstride=2, cmap=ColorMap("gray"), alpha=0.8, linewidth=0.25)
    xlabel(L"$\xi_{0}$")
    ylabel(L"$\xi_{1}$")
    title("Solution $(closureType) IPM")

    subplot(212)
    ax = fig[:add_subplot](2,1,2)
    cp = ax[:contour](xgrid, ygrid, uPlot', linewidth=2.0,levels=[4,5,6,7,8,9,10,11,12,12.1,12.15])
    ax[:clabel](cp, inline=1, fontsize=10)
    xlabel(L"$\xi_{0}$")
    ylabel(L"$\xi_{1}$")
    title("Solution Contours")
    tight_layout()

    fig = figure("solution exact at x = $(obj.x[index])",figsize=(10,10))
    ax = fig[:add_subplot](2,1,1, projection = "3d")
    ax[:plot_surface](xgridF, ygridF, uEx, rstride=2,edgecolors="k", cstride=2, cmap=ColorMap("gray"), alpha=0.8, linewidth=0.25)
    xlabel(L"$\xi_{0}$")
    ylabel(L"$\xi_{1}$")
    title("Exact Solution")

    subplot(212)
    ax = fig[:add_subplot](2,1,2)
    cp = ax[:contour](xgridF, ygridF, uEx, linewidth=2.0,levels=[4,7,9,12,12.1,12.15]) # , colors="black"
    ax[:clabel](cp, inline=1, fontsize=10)
    xlabel(L"$\xi_{0}$")
    ylabel(L"$\xi_{1}$")
    title("Solution Contours")
    tight_layout()
end

function PlotInXi2d(obj::Plotting,v::Array{Float64,2},index::Int,closureType::String,info)
    minVal = 4.0;
    maxVal = 12.2;
    Nq = obj.settings.Nq;
    Nx = obj.settings.Nx;
    NxiFine = 300; # 300
    NxiFineEx = 300; # 300
    xiFine = linspace(-1,1,NxiFine)
    xiFineEx = linspace(-1,1,NxiFineEx)
    uPlot = zeros(NxiFine,NxiFine);
    uEx = zeros(NxiFineEx,NxiFineEx);

    # start plot
    for k = 1:NxiFine
        for q = 1:NxiFine
            tmp = Ubb(obj.closure,Eval(obj.basis,v[:,index],xiFine[k],xiFine[q]));
            uPlot[k,q] = tmp[1];
        end
    end

    println(maximum(uPlot))

    for k = 1:NxiFineEx
        for q = 1:NxiFineEx
            uEx[k,q] = obj.settings.solutionExact(obj.tEnd,obj.x[index],xiFineEx[k],xiFineEx[q])[1]
        end
    end

    # start plot
    #fig, ax = subplots(figsize=(10.5, 8.0), dpi=100)
    fig = figure(figsize=(10.5, 8.5));
    title(info, fontsize=20)
    ax = axes();
    #cb = pcolormesh(var, cmap="jet", origin="upper",vmin=0.0, vmax=0.04)
    #imshow(var, cmap="jet", origin="lower",vmin=0.0, vmax=0.04)
    if closureType == "exact"
        imshow(uEx, ColorMap("jet"), origin="none",vmin=minVal, vmax=maxVal)
    else
        imshow(uPlot', ColorMap("jet"), origin="none",vmin=minVal, vmax=maxVal)
    end
    #axis("tight")
    cb=colorbar(ticks=[minVal, 0.5*(minVal+maxVal), maxVal],orientation="horizontal", pad=0.05,fraction=0.04,anchor=(1.0,0.0))
    cb[:ax][:tick_params](labelsize=15)
    #axis("tight")
    xlabel(L"\xi_0", fontsize=20)
    ylabel(L"\xi_1", fontsize=20)
    #xlabel("x", fontsize=20)
    #cb.tick_params(axis=u'both', which=u'both',length=0)
    #ax[:tick_params]("both",length=0)
    xticks([])
    yticks([])    
    #axis("tight")
    #font_size = 14 # Adjust as appropriate.
    #cb.ax.tick_params(labelsize=font_size)
    #img = ax[:imshow](var, ColorMap("gray"), origin="lower")
    #colorbar(img)
    #colorbar()
    fig[:canvas][:draw]() # Update the figure
    PyPlot.tight_layout()
    savefig("Burgers2DIPM$(closureType)Nx$(s.Nx)Nq$(s.Nq)N$(s.N).png")
end

function PlotExpectedValue(obj::Plotting,u::Array{Float64,2})
    Nq = obj.settings.Nq;
    Nx = obj.settings.Nx;
    NxFine = 500;
    xFine = linspace(obj.settings.a,obj.settings.b,NxFine)
    uExact = zeros(NxFine);
    varExact = zeros(NxFine);
    uPlot = zeros(Nx);
    varPlot = zeros(Nx);
    qFine = Quadrature(50,"Gauss")

    # start plot
    fig, ax = subplots(figsize=(15, 8), dpi=100)#, facecolor='w', edgecolor='k') # dpi Aufloesung
    for j = 1:Nx
        uPlot[j] = u[1,j];
        varPlot[j] = u[2:end,j]'u[2:end,j];
    end
    for j = 1:NxFine
        uExact[j] = Integral(qFine, (xi,eta)-> obj.settings.solutionExact(obj.tEnd,xFine[j],xi,eta)*0.25);
        varExact[j] = Integral(qFine, (xi,eta)-> 0.25*(obj.settings.solutionExact(obj.tEnd,xFine[j],xi,eta)-uExact[j]).^2);
    end

    ax[:plot](obj.x,uPlot, "k--", linewidth=2, label=L"$u_{N}$", alpha=0.6)
    ylabel("Expectation Value", fontsize=20,color="red")
    ax[:plot](xFine,uExact, "r-", linewidth=2, alpha=0.6)
    ax2 = ax[:twinx]() # Create another axis on top of the current axis
    ylabel("Variance", fontsize=20,color="blue")
    ax2[:plot](obj.x,varPlot, "k:", linewidth=2, label="SG", alpha=0.6)
    #ax2[:set_position](new_position) # Position Method 2
    setp(ax2[:get_yticklabels](),color="blue") # Y Axis font formatting
    setp(ax[:get_yticklabels](),color="red")
    ax2[:plot](xFine,varExact, "b-", linewidth=2, alpha=0.6)
    #ylimMinus = -0.5;
    #ylimPlus = 16.0
    #ax[:set_ylim]([ylimMinus,ylimPlus])
    ax[:set_xlim]([obj.settings.a,obj.settings.b])
    ax[:set_xlabel]("x", fontsize=20);
    ax[:legend](loc="upper right", fontsize=20)
    ax[:tick_params]("both",labelsize=20) 
    ax2[:tick_params]("both",labelsize=20)
    fig[:canvas][:draw]() # Update the figure
    savefig("results/BurgersIC3ExpVarNx$(Nx)N$(obj.settings.N)tEnd$(obj.settings.tEnd)Sigma$(obj.settings.sigma0).png")
end

function L2Error(obj::Plotting,u::Array{Float64,2},t::Float64)
    Nx = obj.settings.Nx;
    x = obj.settings.x;
    error = 0;
    for j = 1:Nx
        error = error + obj.settings.dx*Integral(obj.q, xi-> 0.25*( obj.settings.solutionExact(t,x[j],xi)-Eval(obj.basis,u[:,j],xi)).^2,-1.0,1.0)
    end
    return sqrt(error);
end

function L1Error(obj::Plotting,u::Array{Float64,2},t::Float64)
    Nx = obj.settings.Nx;
    x = obj.settings.x;
    error = 0;
    for j = 1:Nx
        error = error + obj.settings.dx*Integral(obj.q, xi-> 0.25*abs.( obj.settings.solutionExact(t,x[j],xi)-Eval(obj.basis,u[:,j],xi)),-1.0,1.0)
    end
    return error;
end

function L2ErrorExpVar(obj::Plotting,u::Array{Float64,2},t::Float64)
    Nx = obj.settings.Nx;
    x = obj.settings.x;
    errorExp = 0.0;
    errorVar = 0.0;
    for j = 1:Nx
        expN = u[1,j];
        varN = u[2:end,j]'u[2:end,j];
        expEx = Integral(obj.q, xi-> obj.settings.solutionExact(obj.tEnd,x[j],xi)*0.25,-1.0,1.0)
        varEx = Integral(obj.q, xi-> (obj.settings.solutionExact(obj.tEnd,x[j],xi)-expEx).^2*0.25,-1.0,1.0);
        errorExp = errorExp + obj.settings.dx*(expEx-expN)^2;
        errorVar = errorVar + obj.settings.dx*(varEx-varN)^2;
    end
    return sqrt(errorExp),sqrt(errorVar);
end

function L1ErrorExpVar(obj::Plotting,u::Array{Float64,2},t::Float64)
    Nx = obj.settings.Nx;
    x = obj.settings.x;
    errorExp = 0.0;
    errorVar = 0.0;
    for j = 1:Nx
        expN = u[1,j];
        varN = u[2:end,j]'u[2:end,j];
        expEx = Integral(obj.q, xi-> obj.settings.solutionExact(obj.tEnd,x[j],xi)*0.25,-1.0,1.0)
        varEx = Integral(obj.q, xi-> (obj.settings.solutionExact(obj.tEnd,x[j],xi)-expEx).^2*0.25,-1.0,1.0);
        errorExp = errorExp + obj.settings.dx*abs(expEx-expN);
        errorVar = errorVar + obj.settings.dx*abs(varEx-varN);
    end
    return errorExp,errorVar;
end

==> 2dResults/quadrature.jl <==
__precompile__
import FastTransforms

struct Quadrature
    Nq::Int;
    NXi::Int;
    w::Array{Float64,1};
    xi::Array{Float64,1};

   function Quadrature(Nq,quadType)
        if quadType == "Gauss"
            xi,w = QuadNodesWeights(Nq,-1.0,1.0)
        elseif quadType == "ClenshawCurtis"
            xi,w = QuadNodesWeightsClCu(Nq,-1.0,1.0)
        end
        xi = xi[end:-1:1];
        w = w[end:-1:1];

        new(Nq,2,w,xi)
   end

end

function QuadNodesWeightsClCu(Nq::Int64,a::Float64,b::Float64) # transformation to a,b not tested!
    xiQuad,wQuad = FastTransforms.clenshawcurtis(Nq,0.,0.)
    xiQuad=(a*(1-xiQuad)+b*(1+xiQuad))/2.0;
    wQuad = wQuad*(2.0/(b-a));
    return xiQuad,wQuad;
end

# compute Gauss nodes and weights
function QuadNodesWeights(N::Int64,a::Float64,b::Float64)

    N=N-1;
    N1=N+1; N2=N+2;

    xu=linspace(-1,1,N1);

    # Initial guess
    y=cos.((2*(0:N)+1)*pi/(2*N+2))+(0.27/N1)*sin.(pi*xu*N/N2);

    # Legendre-Gauss Vandermonde Matrix
    L=zeros(N1,N2);

    # Derivative of LGVM
    Lp=zeros(N1,N2);

    # Compute the zeros of the N+1 Legendre Polynomial
    # using the recursion relation and the Newton-Raphson method

    y0=2;

    eps = 2.2204e-16;

    # Iterate until new points are uniformly within epsilon of old points
    while maximum(abs.(y-y0)) > eps
        L[:,1]=1;
        Lp[:,1]=0;

        L[:,2]=y;
        #Lp[:,2]=1;

        for k=2:N1
            L[:,k+1]=( (2*k-1)*y.*L[:,k]-(k-1)*L[:,k-1] )/k;
        end

        Lp=(N2)*( L[:,N1]-y.*L[:,N2] )./(1-y.^2);

        y0=y;
        y=y0-(L[:,N2]./Lp);

    end

    # Linear map from[-1,1] to [a,b]
    x=(a*(1-y)+b*(1+y))/2;

    # Compute the weights
    w=(b-a)./((1-y.^2).*Lp.^2)*(N2/N1)^2;

    return x,w;
end

function Integral(q::Quadrature, f)
    fVals = zeros(q.Nq,q.Nq);
    w = zeros(q.Nq,q.Nq);
    for k = 1:q.Nq
        for l = 1:q.Nq
            fVals[(l-1)*q.Nq+k] = f(q.xi[k],q.xi[l])[1];
            w[(l-1)*q.Nq+k] = q.w[k]*q.w[l];
        end
    end
    return dot( w, fVals );
end

function Integral(q::Quadrature, f, a::Float64, b::Float64)
    w = q.w*(b-a)*0.5;
    xi = (a*(1.0-q.xi)+b*(1+q.xi))/2.0;
    #return q.w'f.(xi);
    return sum(w'f.(xi))
end

function IntegralVec(q::Quadrature, fVec::Array{Float64,1}, a::Float64, b::Float64)
    w = q.w*(b-a)*0.5;
    return sum(w'fVec)
end

function IntegralMat(q::Quadrature, fVec::Array{Float64,2}, a::Float64, b::Float64)
    w = q.w*(b-a)*0.5;
    return fVec*w;
end

function IntegralMat(q::Quadrature, fVec::Array{Float64,2})
    return fVec*q.w;
end

==> 2dResults/settings.jl <==
__precompile__
mutable struct Settings
    # grid settings
    # number spatial interfaces
    Nx::Int64;
    # start and end point
    a::Float64;
    b::Float64;
    # grid cell width
    dx::Float64

    # time settings
    # end time
    tEnd::Float64;
    # time increment
    dt::Float64;
    # Runge Kutta stages of time integrator
    rkStages::Int64;

    # number of quadrature points
    Nq::Int64;
    # definition of quadrature type
    quadratureType::String;

    # maximal polynomial degree
    N::Int64;
    NXi::Int64;

    # solution values
    uL::Float64;
    uM::Float64;
    uR::Float64;
    x0::Float64;
    x1::Float64;

    # grid
    x

    # problem definitions
    problem::String;

    # advection speed if advection is defined as problem
    advectionSpeed::Float64;

    # imposed solution bounds
    uMinus::Float64;
    uPlus::Float64;

    # settings for newton solver
    epsNewton::Float64;
    NMaxNewton::Int64;

    # settings for QBC abs approximation
    epsAbs::Float64;

    sigma0::Float64;
    sigma1::Float64;
    lambdaFilter::Float64;
    filterType::String

    # initial condition
    IC;
    solutionExact;
    intervals::Int64;

    function Settings()
        Nx = 6000; #2000
        a = 0.0;
        b = 1.0;
        x = linspace(a,b,Nx)
        dx = (b-a)/(Nx-1.0);
        tEnd = 0.01115; # 0.0555555556
        N = 8;#5;
        NXi = 2;
        level = 5;
        Nq = 2^level+1;#ceil(1.5*N+1);
        uL = 12.0;
        uM = 6.0;
        uR = 1.0;
        x0 = 0.3; # 0.5
        x1 = 0.6;
        cfl = 0.95;
        epsAbs = 0.0;
        sigma0 = 0.2; # 0.2
        sigma1 = 0.1;

        problem = "Burgers"; # Possibilities are Advection and Burgers
        quadratureType = "ClenshawCurtis"; # Possibilities are Gauss and ClenshawCurtis

        filterType = "noFilter" # Possibilities are noFilter, L1Filter, L2Filter, L1FilterClosure, hSG, hL1Filter, hSGSummed, hLassoSummed
        lambdaFilter = 0.000002; #0.0000001;


        advectionSpeed = 10.0;

        if problem == "Burgers"
            dt = cfl*dx/(uL+sigma0);
        else
            dt = cfl*dx/advectionSpeed;
        end

        du = 0.0001;
        uMinus = uR-du;
        uPlus = uL+sigma0+du;

        epsNewton = 1.0*10.0^(-7);
        NMaxNewton = 100;

        intervals = 10;
        
        # build class
        new(Nx,a,b,dx,tEnd,dt,N,Nq,quadratureType,N,NXi,uL,uM,uR,x0,x1,x,problem,advectionSpeed,uMinus,uPlus,epsNewton,NMaxNewton,epsAbs,sigma0,sigma1,lambdaFilter,filterType,
            (x,xi,eta)->IC3(x,xi,eta,sigma0,sigma1,uL,uM,uR,x0,x1),
            (t,x,xi,eta)->IC3Exact(t,x,xi,eta,sigma0,sigma1,uL,uM,uR,x0,x1,problem,advectionSpeed),
            intervals);
    end

end

function IC2(x,xi,sigma,uL,uR,x0,x1)
    y = zeros(size(xi));
    K0 = 12;
    K1 = 1;
    div = 1/(x0^3+3*x0*x1^2-x1^3-3*x1*x0^2);
    a = -2*(K0-K1)*div;
    b = 3*(K0-K1)*(x0+x1)*div;
    c = -6*(K0-K1)*x0*x1*div;
    d = (-K0*x1^3+3*K0*x0*x1^2+K1*x0^3-3*K1*x1*x0^2)*div;
    
    for k = 1:length(xi)
        if x-sigma*xi[k] < x0
            y[k] = K0;
        elseif x-sigma*xi[k] < x1
            y[k] = a*(x-sigma*xi[k])^3+b*(x-sigma*xi[k])^2+c*(x-sigma*xi[k])+d;
        else
            y[k] = K1;
        end
    end
    return y;
end

function IC3Exact(t::Float64,x::Float64,xi,eta,sigma0,sigma1,uL,uM,uR,x0,x1,problem,advectionSpeed)
    y = zeros(length(xi));
    for j = 1:length(y);
        tStar = 2.0*(x0-x1)/(uR-uL-sigma0*xi[j]);
        if t < tStar
            v0 = 0.5*(uL+uM+sigma0*xi[j]+sigma1*eta[j]);
            v1 = 0.5*(uR+uM+sigma1*eta[j]);
            x0T = x0+v0*t;
            x1T = x1+v1*t
            if x < x0T
                y[j] = uL+ sigma0*xi[j];
            elseif x < x1T
                y[j] = uM+ sigma1*eta[j];
            else
                y[j] = uR;
            end
        end
        if t >= tStar
            xStar = (x0-x1)*(uM-sigma1*eta+uR)/(uR-uL-sigma0*xi)+x1;
            vStar = 0.5*(uL + sigma0*xi +uR);
            if x < xStar + (t-tStar)*vStar
                y[j] = uL + sigma0*xi[j];
            else
                y[j] = uR;
            end
        end
    end
    return y;
end

function IC1(x,xi,sigma,uL,uR,x0,x1)
    y = zeros(length(xi));
    for j = 1:length(y);
        if x < x0+sigma*xi[j]
            y[j] = uL;
        elseif x < x1+sigma*xi[j]
            y[j] = uL + (uR - uL)*(x-sigma*xi[j]-x0)/(x1-x0);
        else
            y[j] = uR;
        end
    end
    return y;
end

function IC3(x,xi,eta,sigma0,sigma1,uL,uM,uR,x0,x1)
    y = zeros(length(xi));
    for j = 1:length(y);
        if x < x0
            y[j] = uL + sigma0*xi[j];
        elseif x < x1
            y[j] = uM + sigma1*eta[j];
        else
            y[j] = uR;
        end
    end
    return y;
end

function IC1Exact(t::Float64,x::Float64,xi,sigma,uL,uR,x0,x1,problem,advectionSpeed)
    y = zeros(length(xi));
    x0Save = x0;
    x1Save = x1;

    if problem == "Burgers"
        for j = 1:length(y);
            if t >= (x1Save-x0Save)/(uL-uR);
                tS = (x1Save-x0Save)/(uL-uR);
                x0BeforeShock = x0Save+sigma*xi[j] + tS*uL;
                x1BeforeShock = x1Save+sigma*xi[j] + tS*uR;
                x0 = x0BeforeShock + (t-tS)*(uL+uR)*0.5;
                x1 = x0 - 1.0; # ???
            else
                x0 = x0Save+sigma*xi[j] + t*uL;
                x1 = x1Save+sigma*xi[j] + t*uR;
            end
            if x < x0
                y[j] = uL;
            elseif x < x1
                y[j] = uL + (uR - uL)*(x-x0)/(x1-x0);
            else
                y[j] = uR;
            end
        end
    elseif problem == "Advection"
        for j = 1:length(y);
            x0 = x0+sigma*xi[j] + t*advectionSpeed;
            x1 = x1+sigma*xi[j] + t*advectionSpeed;
            if x < x0
                y[j] = uL;
            elseif x < x1
                y[j] = uL + (uR - uL)*(x-x0)/(x1-x0);
            else
                y[j] = uR;
            end
        end
    end
    return y;
end
